Guaranteeing Consistency in a Motion Planning and Control Architecture Using a Kinematic Bicycle Model

This paper proposes to combine a 10Hz motion planner based on a kinematic bicycle Model Predictive Control (MPC) and a 100Hz closed-loop Proportional-Integral-Derivative (PID) controller to cope with normal driving situations. Its novelty consists in ensuring the feasibility of the computed trajectory by the motion planner through a limitation of the steering angle depending on the speed. This ensures the validity of the kinematic bicycle model at any time. The architecture is tested on a high-fidelity simulation model on a challenging track with small curve radius, with and without surrounding obstacles.

==> figtikz/export_stateout.m <==
AAA=[stateout.Data(1,1,1:100:end), stateout.Data(1,3,1:100:end)];
AA=zeros(2,size(AAA,3));
AA(:,:)=AAA(1,:,:);
csvwrite('D:\conferences\ITSC_2017\papers\csv\test.csv',AA');

xprediction=xpred.Data';
yprediction=ypred.Data';
for i=1:size(AAA,3)
AA=[xprediction(:,i), yprediction(:,i)];
csvwrite(strcat('D:\conferences\ITSC_2017\papers\data_with\data',num2str(i),'.csv'),AA);
end
